Primal-dual interior-point Methods for Semidefinite Programming from an algebraic point of view, or: Using Noncommutativity for Optimization

Since more than three decades, interior-point methods proved very useful for optimization, from linear over semidefinite to conic (and partly beyond non-convex) programming; despite the fact that already in the semidefinite case (even when strong duality holds) "hard" problems are known. We shade a light on a rather surprising restriction in the non-commutative world (of semidefinite programming), namely "commutative" paths and propose a new family of solvers that is able to use the full richness of "non-commutative" search directions: (primal) feasible-interior-point methods. Beside a detailed basic discussion, we illustrate some variants of "non-commutative" paths and provide a simple implementation for further (problem specific) investigations.

==> ncmindof.m <==
%!/usr/bin/octave
% NCMIN: Degrees of Freedom
% (C) Konrad Schrempf
% Created: Fre 2018-11-16 18:51
% Changed: Mon 2020-02-24 16:25

% [ n^2*m1, n^2*m2, n^2*m3 ] = ncmindof(m*n^2, m*1, n*n, 1*1)
function [M_dof, M_min, M_nsy] = ncmindof(A, b, C, tol)
  n = size(C,2);
  m_nsy = n*(n-1)/2;
  M_nsy = zeros(n^2,m_nsy);
  k = 0;
  for i=1:n
    for j=i+1:n
      xi = zeros(n,n);
      xi(i,j) = 1;
      xi(j,i) = -1;
      k = k+1;
      M_nsy(:,k) = reshape(xi,n^2,1);
    end
  end
  M_dof = null([A; M_nsy']);
  m_dof = rank(M_dof);
  M_dof = rref(M_dof')';
  c_min = reshape(C,n^2,1);
  flg_min = ones(m_dof,1);
  for k=1:m_dof
    lst_idx = find(abs(M_dof(:,k)) == max(abs(M_dof(:,k))));
    M_dof(:,k) = M_dof(:,k) / M_dof(lst_idx(1),k);
    if abs(c_min'*M_dof(:,k)) < tol
      flg_min(k) = 0;
    end
  end
  M_min = M_dof(:,find(flg_min==1));
  M_dof = M_dof(:,find(flg_min==0));
end


==> ncminex.m <==
%!/usr/bin/octave
% NCMIN: Simple Examples
% (C) Konrad Schrempf
% Created: Mon 2018-11-12 20:38
% Changed: Mit 2018-12-26 10:30

% LP: simple linear program [Lecture Notes LinOpt, TU Graz, 2005]
A_lp = [ -2, 1, 1, 0, 0;  -1, 2, 0, 1, 0;  1, 0, 0, 0, 1 ];
b_lp = [ 2, 7, 3 ]';
c_lp = [ -1, -2, 0, 0, 0 ]';
x_lp = [ 3, 5, 3, 0, 0 ]'; % Optimal solution

% SDP: semidefinite program (from SOS)
% Global minimization of p = 2 + 13/4*x^2 + 15/4*x^3 + x^4
A_sdp = [ 0, 1, 0, 1, 0, 0, 0, 0, 0; ...
          0, 0, 1, 0, 1, 0, 1, 0, 0; ...
          0, 0, 0, 0, 0, 1, 0, 1, 0; ...
          0, 0, 0, 0, 0, 0, 0, 0, 1 ];
b_sdp = [ 0, 3.25, 3.75, 1]';
C_sdp = diag([ 1, 0, 0]);
C_ubd = diag([ -1, 0, 0 ]); % Unbounded problem
X_sdp = [ 1, 0, -0.25; 0, 3.75, 1.875; -0.25, 1.875, 1 ];
Q = @(xi,eta) [ eta, 0, -xi/2;  ...
                0, b_sdp(2)+xi, b_sdp(3)/2; ...
                -xi/2, b_sdp(3)/2, b_sdp(4) ];

% Jansson--Chaykin--Keil [SIAM J. Numer. Anal. 2007]
A_jck = [ 0, -0.5, 0, -0.5, 0, 0, 0, 0, 0; ...
          1, 0, 0, 0, 0, 0, 0, 0, 0; ...
          0, 0, 1, 0, 0, 0, 1, 0, 0; ...
          0, 0, 0, 0, 0, 1, 0, 1, 0 ];
b_jck = @(epsilon) [1, epsilon, 0, 0]';
C_jck = @(delta) [ 0, 0.5, 0; 0.5, delta, 0; 0, 0, delta ];
X_jck = @(epsilon) [ epsilon, -1, 0; -1, 1/epsilon, 0;  0, 0, 0 ];

% Relaxation of a combinatorial problem
A_cmb = [ 1, 0, 0, 0, 0, 0, 0, 0, 0; ...
          0, -0.5, 0, -0.5, 1, 0, 0, 0, 0; ...
          0, 0, -0.5, 0, 0, 0, -0.5, 0, 1 ];
b_cmb = [1, 0, 0]';
C_cmb = diag([0, 1, -0.5]);


==> ncminini.m <==
%!/usr/bin/octave
% NCMIN: Initial Feasible Matrix
% (C) Konrad Schrempf
% Created: Sam 2018-12-01 14:29
% Changed: Mit 2018-12-26 10:33

% [ n*n ] = ncminini(m*n^2, m*1, n*n, 1*1)
function [X, info] = ncminini(A, b, C, tol)
  
  % Parameters
  tau = 0.9995;
  mu = 0.0;
  tol_res = 5e-15;
  maxit = 15;

  % Initialization
  m = size(A,1);
  n = size(C,2);
  I_n = eye(n);
  [M_dof, M_min, M_nsy] = ncmindof(A, b, C, tol);
  M_dir = [M_dof, M_min, M_nsy];
  m_dir = size(M_dir,2);
  m_dof = size(M_dof,2);
  fmt_1 = '%s   %s      %s   tr(C*X)        ||A*vec(X)-b||  ||X^-1||\n';
  fmt_2 = '%3i   %.2e   % .3e    % .9e     %.2e   %.1e\n';
  fprintf(1, fmt_1, 'ini', 'alpha', 'min(eig(X))');

  X = I_n;
  x = reshape(X,n^2,1);

  for cnt=1:maxit
    X_inv = X^-1;
    scl_wrk = 10*norm(X_inv);
    A_sys = [ scl_wrk*A, zeros(m,n^2); ...
              kron(I_n,X_inv), kron(I_n,X) ];
    b_sys = [ scl_wrk*(b-A*x); zeros(n^2,1) ];
    x_sys = mldivide(A_sys, b_sys);
    dX = reshape(x_sys(1:n^2),n,n);
    dX = 0.5*(dX+dX');
    L_inv = inv(chol(X))';
    alpha = 1/max(eig(-L_inv*dX*L_inv'));
    X = X + min(1,tau*alpha)*dX;
    x = reshape(X,n^2,1);

    % Centering
    X_inv = X^-1;
    if m_dof > 0
      A_sys = [ kron(I_n,X_inv)*M_dof, kron(I_n,X) ];
      x_sys = mldivide(A_sys, (1-mu)*reshape(X_inv,n^2,1));
      dX = reshape(M_dof*x_sys(1:m_dof), n, n);
      X = X + 0.5*(dX+dX');
    else
      A_sys = [ kron(I_n,X_inv)*M_dir, kron(I_n,X) ];
      x_sys = mldivide(A_sys, (1-mu)*reshape(X_inv,n^2,1));
      dX = reshape(M_dir*x_sys(1:m_dir), n, n);
      L_inv = inv(chol(X))';
      dX = 0.5*(dX+dX');
      eig_n = max(eig(-L_inv*dX*L_inv'));
      beta = 1;
      if eig_n > 1
        beta = tau/eig_n;
      end
      X = X + beta*dX;
    end
    x = reshape(X,n^2,1);

    eig_1 = min(eig(X));
    nrm_res = norm(A*x-b);
    fprintf(1, fmt_2, cnt, alpha, eig_1, trace(C'*X), ...
      nrm_res, norm(X_inv,'fro'));
    if (eig_1 > 0) && (nrm_res < tol_res)
      break
    end
  end
  info.iter = cnt;
end


==> ncminlp.m <==
%!/usr/bin/octave
% NCMIN: Linear Programming
% (C) Konrad Schrempf
% Created: Mon 2018-11-12 20:45
% Changed: Mit 2018-12-12 15:42

% min_{x>=0} { c'*x : A*x=b }
% [ n*1 ] = ncminlp(m*n, m*1, n*1, n*1)
% rank(A) = m, 0 < tau < 1
function [x, info] = ncminlp(A, b, c, tau)

  % Parameters
  typ = 1; % (1) all directions, (2) naive approach (for testing only)
  txt_search = [ 'STD'; 'TST' ];
  maxit = 30;
  if nargin < 4
    tau = 1-1e-10;
  end
  tol = 2e-9;
  trCdX = -0.1;
  maxit_ini = 12;
  tau_ini = 0.99999;
  tol_res = 5e-15;
  
  % Initialization
  [m, n] = size(A);
  M_dir = rref(null(A)')';
  m_dir = size(M_dir,2);
  fmt_0 = '\nNCMINLP Search %s       Version %s       %s       (C) KS\n';
  txt_0 = '-----------------------------------';
  fmt_1 = '%s   %s      %s   tr(c*x)             ||A*x-b|| ||x.^-1||\n';
  fmt_2 = '%3i   %.2e   % .3e    % .9e     %.2e   %.1e\n';
  fprintf(1, fmt_0, txt_search(typ,:), '0.99', 'December 2018');
  fprintf(1, '%s%s\n', txt_0, txt_0);
  fprintf(1, 'Linear Program: n=%i, m=%i\n', n, m);
  fprintf(1, '      1-tau=%.2e, tol=%.2e, maxit=%i\n', 1-tau, tol, maxit);

  % Find initial feasible vector
  x = ones(n,1);
  fprintf(1, fmt_1, 'ini', 'alpha', 'min(x)     ');
  for cnt=1:maxit_ini
    x_inv = x.^-1;
    A_sys = [ A, zeros(m,n); ...
              diag(x_inv), diag(x) ];
    b_sys = [ (b-A*x); zeros(n,1) ];
    x_sys = mldivide(A_sys, b_sys);
    dx = x_sys(1:n);
    alpha = 1/max(-dx./x);
    x = x + min(1,tau_ini*alpha)*dx;
    eig_1 = min(x);
    nrm_res = norm(A*x-b);
    fprintf(1, fmt_2, cnt, alpha, eig_1, c'*x, nrm_res, norm(x.^-1));
    if (eig_1 > 0) && (nrm_res < tol_res)
      break
    end
  end
  info.iter = cnt;
  x_ini = x;

  fprintf(1, fmt_1, 'cnt', 'alpha', 'tr(c*dx)   ');
  fprintf(1, fmt_2, 0, 0, trCdX, c'*x, norm(A*x-b), norm(x.^-1));

  % Minimization
  for cnt=1:maxit
    x_inv = x.^-1;
    A_sys = [ diag(x_inv)*M_dir, diag(x); ...
              c'*M_dir, zeros(1,n) ];
    b_sys = [ zeros(n,1); trCdX ];
    x_sys = mldivide(A_sys, b_sys);
    if typ == 2
      x_sys = mldivide(c'*M_dir,trCdX);
    end
    dx = M_dir*x_sys(1:m_dir,1);
    alpha = 1/max(-dx./x);
    dx = tau*alpha*dx;
    x = x + dx;

    info.res = norm(A*x-b);
    fprintf(1, fmt_2, cnt, alpha, c'*dx, c'*x, info.res, norm(x.^-1));
    if abs(c'*dx) < tol
      break
    end
  end
  info.iter = info.iter + cnt;
  fprintf(1, '                               % .15e\n\n', c'*x);
end


==> ncminsdp.m <==
%!/usr/bin/octave
% NCMIN: Semidefinite Programming
% (C) Konrad Schrempf
% Created: Mon 2018-11-12 22:35
% Changed: Mit 2018-12-26 10:33

% min_{X>=0} { tr(C'*X) : A*vec(X)=b }
% [ n*n, n^2*k ] = ncminsdp(m*n^2, m*1, n*n, n*n, 1*1)
% rank(A) = m, 0 <= mu <= 1, X_ini > 0
function [X, info, X_path] = ncminsdp(A, b, C, X_ini, mu)

  % Parameters
  typ = 1; % (1) all directions, (2) symmetric directions,
           % constructed by algebraic (3) or geometric (4) centering
  txt_lst = [ 'STD'; 'SYM'; 'ACE'; 'GCE' ];
  mu_lst = [ 0.765, 0.235, 0.215, 0.0 ];
  tau_lst = [ 0.999999, 0.99995, 0.99999, 0.99995 ];
  maxit = 20;         % Maximal number of iterations
  tol = 2e-8;         % Tolerance
  tau = tau_lst(typ); % Steplength scaling tau < 1
  if nargin < 5
    mu = mu_lst(typ); % Centering parameter 0 <= mu <= 1
  end
  trCdX = -0.1;

  % Initialization
  m = size(A,1);
  n = size(C,2);
  I_n = eye(n);
  C_mtx = reshape(C', n^2, 1)';
  [M_dof, M_min, M_nsy] = ncmindof(A, b, C, 5e-16);
  m_dof = size(M_dof,2);
  M_dir = [M_dof, M_min];
  if typ == 1
    M_dir = [M_dir, M_nsy];
  end
  m_dir = size(M_dir,2);
  fmt_0 = '\nNCMINSDP Search %s      Version %s       %s       (C) KS\n';
  txt_0 = '-----------------------------------';
  fmt_1 = '%s   %s      %s   tr(C*X)        ||A*vec(X)-b||  ||X^-1||\n';
  fmt_2 = '%3i   %.2e   % .3e    % .9e     %.2e   %.1e\n';
  fprintf(1, fmt_0, txt_lst(typ,:), '0.99', 'December 2018');
  fprintf(1, '%s%s\n', txt_0, txt_0);
  fprintf(1, 'Semidefinite Program: n=%i, m=%i, m_dof=%i, m_min=%i\n', ...
    n, m, size(M_dof,2), size(M_min,2));
  fprintf(1, '      1-tau=%.2e, tol=%.2e, mu=%.3f, maxit=%i\n', ...
    1-tau, tol, mu, maxit);
  if nargin < 4
    [X_ini, info_ini] = ncminini(A, b, C, 5e-16);
  else
    info_ini.iter = 0;
  end
  X = X_ini;
  x = reshape(X,n^2,1);
  X_path = x;
  fprintf(1, fmt_1, 'cnt', 'alpha', 'tr(C*dX)   ');
  fprintf(1, fmt_2, 0, 0, trCdX, trace(C'*X), norm(A*x-b), norm(X^-1,'fro'));
  
  % Centering
  if typ >= 3
    X_inv = X^-1;
    A_sys = [ kron(I_n,X_inv)*M_dof, kron(I_n,X) ];
    x_sys = mldivide(A_sys, (1-mu)*reshape(X_inv,n^2,1));
    dX = reshape(M_dof*x_sys(1:m_dof), n, n);
    X_cen = X + 0.5*(dX+dX');
    if typ == 4
      L_inv = inv(chol(X_cen))';
      X_new = zeros(n,n);
      for i=1:m_dof
        dX = reshape(M_dof(:,i),n,n);
        alpha_1 = 1/max(eig(-L_inv*dX*L_inv'));
        alpha_2 = 1/max(eig(L_inv*dX*L_inv'));
        X_new = X_new + 0.5*(alpha_1-alpha_2)*dX;
      end
      X_cen = X_cen + (1-mu)*X_new;
    end
  end

  % Minimization
  for cnt=1:maxit
    X_old = X;
    if (typ >= 3) && (cnt > 1)
      dX = X - X_cen;
      X_cen = X;
    else
      X_inv = X^-1;
      A_sys = [ kron(I_n,X_inv)*M_dir, kron(I_n,X); ...
                C_mtx*M_dir, zeros(1,n^2) ];
      b_sys = [ zeros(n^2,1); trCdX ];
      x_sys = mldivide(A_sys, b_sys);
      dX = reshape(M_dir*x_sys(1:m_dir), n, n);
      dX = 0.5*(dX+dX');
    end
    L_inv = inv(chol(X))';
    eig_n = max(eig(-L_inv*dX*L_inv'));
    if abs(eig_n) < 1e-20
      fprintf(1, 'Warning: Problem possibly unbounded.\n');
      alpha = 1e4;
    else
      alpha = 1/eig_n;
    end
    X = X + tau*alpha*dX;
    x = reshape(X,n^2,1);
    X_path = [X_path, x];
    
    % Centering
    if (m_dof > 0) && (abs(trace(C'*tau*alpha*dX)) > 1e-3*tol)
      X_inv = X^-1;
      A_sys = [ kron(I_n,X_inv)*M_dof, kron(I_n,X) ];
      x_sys = mldivide(A_sys, (1-mu)*reshape(X_inv,n^2,1));
      dX = reshape(M_dof*x_sys(1:m_dof), n, n);
      eig_tmp = eig(X)';
      X = X + 0.5*(dX+dX');
      if typ == 4
        L_inv = inv(chol(X))';
        X_new = zeros(n,n);
        for i=1:m_dof
          dX = reshape(M_dof(:,i),n,n);
          alpha_1 = 1/max(eig(-L_inv*dX*L_inv'));
          alpha_2 = 1/max(eig(L_inv*dX*L_inv'));
          X_new = X_new + 0.5*(alpha_1-alpha_2)*dX;
        end
        X = X + (1-mu)*X_new;
      end
      x = reshape(X,n^2,1);
      X_path = [X_path, x];
    end

    tr_1 = trace(C'*(X-X_old));
    info.res = norm(A*x-b);
    nrm_inv = norm(X^-1, 'fro');
    fprintf(1, fmt_2, cnt, alpha, tr_1, trace(C'*X), info.res, nrm_inv);
    if abs(tr_1) < tol
      break
    end
  end
  info.iter = info_ini.iter + cnt;
  fprintf(1, '                               % .15e\n\n', trace(C'*X));
end

